A strange relationship between 2d CFT and 4d gauge theory

A relationship between 4d gauge theory and 2d CFT will be reviewed from the very basics. We will first cover the introductory material on the 2d CFT and on the instantons of 4d gauge theory. Next we will explicitly calculate and check the agreement of the norm of a coherent state on the 2d side and the instanton partition function on the 4d side. We will then see how this agreement can be understood from the perspective of string and M theory.

==> anc/comparison-su2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     42953,       1424]
NotebookOptionsPosition[     39504,       1303]
NotebookOutlinePosition[     39963,       1323]
CellTagsIndexPosition[     39920,       1320]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Comparison of the norm of the coherent state of ",
 Cell[BoxData[
  FormBox["Virasoro", TraditionalForm]]],
 " algebra and the instanton partition function of SU(2).  "
}], "Section"],

Cell[CellGroupData[{

Cell["CFT", "Section"],

Cell[CellGroupData[{

Cell["\<\
B  Evaluates < 0 | LLL .... LLLL | 0 >  by commutation relations. \
\>", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"B", "[", 
   RowBox[{"{", "}"}], "]"}], ":=", "1"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"{", 
     RowBox[{"n_", ",", "x___"}], "}"}], "]"}], "/;", " ", 
   RowBox[{"n", "<", "0"}]}], ":=", "0", " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"{", 
     RowBox[{"n_", ",", "x___"}], "}"}], "]"}], "/;", " ", 
   RowBox[{"n", "==", "0"}]}], ":=", 
  RowBox[{"\[CapitalDelta]", "  ", 
   RowBox[{"B", "[", 
    RowBox[{"{", "x", "}"}], "]"}], " "}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"{", 
     RowBox[{"x___", ",", "n_"}], "}"}], "]"}], "/;", " ", 
   RowBox[{"n", ">", "0"}]}], ":=", "0", " "}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"{", 
     RowBox[{"x___", ",", "n_"}], "}"}], "]"}], "/;", " ", 
   RowBox[{"n", "==", "0"}]}], ":=", 
  RowBox[{"\[CapitalDelta]", "  ", 
   RowBox[{"B", "[", 
    RowBox[{"{", "x", "}"}], "]"}], " "}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"{", 
     RowBox[{"l___", ",", "m_", ",", "n_", ",", "r___"}], "}"}], "]"}], " ", "/;",
    " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"m", "\[NotEqual]", " ", 
      RowBox[{"-", "n"}]}], "  ", "&&", " ", 
     RowBox[{"m", "\[GreaterEqual]", " ", "0"}], "  ", "&&", " ", 
     RowBox[{"n", "<", "0"}]}], " ", ")"}]}], " ", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"m", "-", "n"}], ")"}], " ", 
    RowBox[{"B", "[", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"m", "+", "n"}], ",", "r"}], "}"}], "]"}]}], " ", "+", 
   RowBox[{"B", "[", 
    RowBox[{"{", 
     RowBox[{"l", ",", "n", ",", "m", ",", "r"}], "}"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"B", "[", 
    RowBox[{"{", 
     RowBox[{"l___", ",", "m_", ",", "n_", ",", "r___"}], "}"}], "]"}], " ", "/;",
    " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"m", "\[Equal]", " ", 
      RowBox[{"-", "n"}]}], "  ", "&&", " ", 
     RowBox[{"m", "\[GreaterEqual]", " ", "0"}], "  ", "&&", " ", 
     RowBox[{"n", "<", "0"}]}], " ", ")"}]}], " ", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"m", "-", "n"}], ")"}], " ", 
    RowBox[{"B", "[", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"m", "+", "n"}], ",", "r"}], "}"}], "]"}]}], " ", "+", 
   RowBox[{"B", "[", 
    RowBox[{"{", 
     RowBox[{"l", ",", "n", ",", "m", ",", "r"}], "}"}], "]"}], "+", " ", 
   RowBox[{"c", " ", "m", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "^", "2"}], "-", "1"}], ")"}], "/", "12"}], " ", 
    RowBox[{"B", "[", 
     RowBox[{"{", 
      RowBox[{"l", ",", "r"}], "}"}], "]"}]}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Kac matrix. ", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Kac", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Kac", "[", "n", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"par", "=", 
       RowBox[{"IntegerPartitions", "[", "n", "]"}]}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"B", "[", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"Reverse", "[", " ", 
           RowBox[{"par", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"par", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "par", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "par", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IKac", "[", "n_", "]"}], ":=", 
  RowBox[{"Inverse", "[", 
   RowBox[{"Kac", "[", "n", "]"}], "]"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
<w|w> as the entry Kac^(-1)[{1^n} , {1^n} ]. Uses the fact {1^n} appears last \
in Partitions[n]. ww[i] is the contribution from i-th descendants. \
\>", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ww", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"par", "=", 
       RowBox[{"IntegerPartitions", "[", "n", "]"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"IKac", "[", "n", "]"}], "\[LeftDoubleBracket]", 
      RowBox[{
       RowBox[{"Length", "[", "par", "]"}], ",", 
       RowBox[{"Length", "[", "par", "]"}]}], "\[RightDoubleBracket]"}]}], 
    "]"}], 
   RowBox[{"\[Lambda]\[Lambda]", "^", "n"}]}]}]], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Regularized Volume = Nekrasov parittion function", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualPartition", "[", "l_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Select", "[", 
        RowBox[{"l", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", ">=", "i"}], ")"}], "&"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"l", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DualPartition", "[", 
    RowBox[{"{", "}"}], "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"get", "[", 
   RowBox[{"Y_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"i", ">", 
     RowBox[{"Length", "[", "Y", "]"}]}], ",", "0", ",", 
    RowBox[{"Y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
   "]"}]}]], "Input"],

Cell[CellGroupData[{

Cell["arm and leg lengths", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"arm", "[", 
   RowBox[{"Y_", ",", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"get", "[", 
    RowBox[{"Y", ",", "i"}], "]"}], "-", "j"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leg", "[", 
   RowBox[{"Y_", ",", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"get", "[", 
    RowBox[{
     RowBox[{"DualPartition", "[", "Y", "]"}], ",", "j"}], "]"}], "-", 
   "i"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"boxes", "[", "Y_", "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{
           "Y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Y", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "[", 
   RowBox[{"a_", ",", "Y1_", ",", "Y2_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"a", "-", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "  ", 
    RowBox[{"leg", "[", 
     RowBox[{"Y2", ",", "s"}], "]"}]}], " ", "+", " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"arm", "[", 
       RowBox[{"Y1", ",", "s"}], "]"}], "+", "1"}], ")"}]}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contribution of a W-boson", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fromWa", "[", 
   RowBox[{"a_", ",", "bb_", ",", "Y1_", ",", "Y2_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"Times", " ", "@@", " ", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{
           RowBox[{"a", "-", "bb"}], ",", "Y1", ",", "Y2", ",", "#"}], "]"}], 
         
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "+", 
           SubscriptBox["\[Epsilon]", "2"], "-", 
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"a", "-", "bb"}], ",", "Y1", ",", "Y2", ",", "#"}], 
            "]"}]}], ")"}]}], ")"}], "&"}], "/@", " ", 
      RowBox[{"boxes", "[", "Y1", "]"}]}], ")"}]}], ")"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contribution of a U(2) vector multiplet", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fromSU2V", "[", 
   RowBox[{"a_", ",", "Y1_", ",", "Y2_"}], "]"}], ":=", 
  RowBox[{"1", "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"fromWa", "[", 
      RowBox[{"a", ",", "a", ",", "Y1", ",", "Y1"}], "]"}], 
     RowBox[{"fromWa", "[", 
      RowBox[{"a", ",", 
       RowBox[{"-", "a"}], ",", "Y1", ",", "Y2"}], "]"}], 
     RowBox[{"fromWa", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", "a", ",", "Y2", ",", "Y1"}], "]"}], 
     RowBox[{"fromWa", "[", 
      RowBox[{
       RowBox[{"-", "a"}], ",", 
       RowBox[{"-", "a"}], ",", "Y2", ",", "Y2"}], "]"}]}], 
    ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"youngPairs", "[", "k_", "]"}], ":=", 
  RowBox[{
   RowBox[{"youngPairs", "[", "k", "]"}], "=", 
   RowBox[{"Join", "@@", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "i", "}"}], ",", 
      RowBox[{"Join", "@@", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{"List", ",", 
           RowBox[{"IntegerPartitions", "[", "i", "]"}], ",", 
           RowBox[{"IntegerPartitions", "[", 
            RowBox[{"k", "-", "i"}], "]"}], ",", "1"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "k"}], "}"}]}], "]"}]}]}], 
     "]"}]}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["i-instanton contribution", "Subsubsection"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pure", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Plus", " ", "@@", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"fromSU2V", "[", 
         RowBox[{"a", ",", 
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           ",", 
          RowBox[{
          "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
         "]"}], "&"}], " ", "/@", " ", 
       RowBox[{"youngPairs", "[", "i", "]"}]}], ")"}]}], ")"}], 
   RowBox[{"q", "^", 
    RowBox[{"(", "i", ")"}]}]}]}]], "Input"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q2", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], "+", 
       SubscriptBox["\[Epsilon]", "2"]}], ")"}], "^", "2"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Epsilon]", "1"], " ", 
      SubscriptBox["\[Epsilon]", "2"]}], ")"}]}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dic", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"Q2", "/", "4"}], "-", 
      RowBox[{
       RowBox[{"a", "^", "2"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "1"], 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}]}]}]}], ",", " ", 
    RowBox[{"c", "\[Rule]", " ", 
     RowBox[{"1", "+", 
      RowBox[{"6", " ", "Q2"}]}]}], ",", " ", 
    RowBox[{"\[Lambda]\[Lambda]", "\[Rule]", " ", 
     RowBox[{"q", "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "1"], " ", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], "^", "2"}]}]}]}], 
   "}"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["a", "2"], 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], " ", 
        SubscriptBox["\[Epsilon]", "2"]}]]}], "+", 
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "1"], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], "2"], 
      RowBox[{"4", " ", 
       SubscriptBox["\[Epsilon]", "1"], " ", 
       SubscriptBox["\[Epsilon]", "2"]}]]}]}], ",", 
   RowBox[{"c", "\[Rule]", 
    RowBox[{"1", "+", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubscriptBox["\[Epsilon]", "1"], "+", 
          SubscriptBox["\[Epsilon]", "2"]}], ")"}], "2"]}], 
      RowBox[{
       SubscriptBox["\[Epsilon]", "1"], " ", 
       SubscriptBox["\[Epsilon]", "2"]}]]}]}], ",", 
   RowBox[{"\[Lambda]\[Lambda]", "\[Rule]", 
    FractionBox["q", 
     RowBox[{
      SubsuperscriptBox["\[Epsilon]", "1", "2"], " ", 
      SubsuperscriptBox["\[Epsilon]", "2", "2"]}]]}]}], "}"}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "1"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gauge", "=", 
  RowBox[{"pure", "[", "k", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"q", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", "a", " ", 
      SubscriptBox["\[Epsilon]", "1"], " ", 
      SubscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}]}]], "-", 
    FractionBox["1", 
     RowBox[{"2", " ", "a", " ", 
      SubscriptBox["\[Epsilon]", "1"], " ", 
      SubscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}]}]]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cft", "=", 
  RowBox[{"ww", "[", "k", "]"}]}]], "Input"],

Cell[BoxData[
 FractionBox["\[Lambda]\[Lambda]", 
  RowBox[{"2", " ", "\[CapitalDelta]"}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gauge", "-", 
   RowBox[{"(", 
    RowBox[{"cft", "/.", "dic"}], ")"}]}], "//", "FullSimplify"}]], "Input"],

Cell[BoxData["0"], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "2"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gauge", "=", 
  RowBox[{"pure", "[", "k", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["q", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SubsuperscriptBox["\[Epsilon]", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"]}], ")"}], " ", 
      SubsuperscriptBox["\[Epsilon]", "2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}]}]], "+", 
    FractionBox["1", 
     RowBox[{"4", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "-", 
        SubscriptBox["\[Epsilon]", "1"]}], ")"}], " ", 
      SubsuperscriptBox["\[Epsilon]", "1", "2"], " ", 
      SubscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["\[Epsilon]", "1"]}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Epsilon]", "1"]}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}]}]], "-", 
    FractionBox["1", 
     RowBox[{"4", " ", "a", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "-", 
        SubscriptBox["\[Epsilon]", "1"]}], ")"}], " ", 
      SubsuperscriptBox["\[Epsilon]", "1", "2"], " ", 
      SubscriptBox["\[Epsilon]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["\[Epsilon]", "1"]}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Epsilon]", "1"]}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}]}]], "+", 
    FractionBox["1", 
     RowBox[{"4", " ", "a", " ", 
      SubscriptBox["\[Epsilon]", "1"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "-", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "-", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      SubsuperscriptBox["\[Epsilon]", "2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]], "-", 
    FractionBox["1", 
     RowBox[{"4", " ", "a", " ", 
      SubscriptBox["\[Epsilon]", "1"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "-", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "-", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      SubsuperscriptBox["\[Epsilon]", "2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kac", "[", "k", "]"}], "//", "MatrixForm"}], "//", 
  "Simplify"}]], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "+", 
         RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{"6", " ", "\[CapitalDelta]"}]},
     {
      RowBox[{"6", " ", "\[CapitalDelta]"}], 
      RowBox[{"4", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cft", "=", 
  RowBox[{"ww", "[", "k", "]"}]}]], "Input"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["c", "2"], "+", 
     RowBox[{"4", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]\[Lambda]", "2"]}], 
  RowBox[{
   RowBox[{"2", " ", "c", " ", "\[CapitalDelta]"}], "-", 
   RowBox[{"20", " ", 
    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
   RowBox[{"4", " ", "c", " ", 
    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
   RowBox[{"32", " ", 
    SuperscriptBox["\[CapitalDelta]", "3"]}]}]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gauge", "-", 
   RowBox[{"(", 
    RowBox[{"cft", "/.", "dic"}], ")"}]}], "//", "FullSimplify"}]], "Input"],

Cell[BoxData["0"], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gauge", "=", 
  RowBox[{"pure", "[", "k", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["q", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"4", " ", "a", " ", 
      SubsuperscriptBox["\[Epsilon]", "1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Epsilon]", "2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["\[Epsilon]", "1"]}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "-", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}]}]], "-", 
    FractionBox["1", 
     RowBox[{"4", " ", "a", " ", 
      SubsuperscriptBox["\[Epsilon]", "1", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
      SubsuperscriptBox["\[Epsilon]", "2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["\[Epsilon]", "1"]}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "-", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}]}]], "+", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "-", 
         SubscriptBox["\[Epsilon]", "1"]}], ")"}], " ", 
       SubsuperscriptBox["\[Epsilon]", "1", "3"], " ", 
       SubscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "+", 
         SubscriptBox["\[Epsilon]", "1"], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], ")"}]}], "-", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "1"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "-", 
         SubscriptBox["\[Epsilon]", "1"]}], ")"}], " ", 
       SubsuperscriptBox["\[Epsilon]", "1", "3"], " ", 
       SubscriptBox["\[Epsilon]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "+", 
         SubscriptBox["\[Epsilon]", "1"], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}]}], ")"}]}], "+", 
    FractionBox["1", 
     RowBox[{"4", " ", "a", " ", 
      SubsuperscriptBox["\[Epsilon]", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "-", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "-", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      SubsuperscriptBox["\[Epsilon]", "2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]], "-", 
    FractionBox["1", 
     RowBox[{"4", " ", "a", " ", 
      SubsuperscriptBox["\[Epsilon]", "1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[Epsilon]", "1"], "-", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "-", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      SubsuperscriptBox["\[Epsilon]", "2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        SubscriptBox["\[Epsilon]", "1"], "+", 
        SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "a"}], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]], "+", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "-", 
         SubscriptBox["\[Epsilon]", "1"]}], ")"}], " ", 
       SubsuperscriptBox["\[Epsilon]", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "-", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "-", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       SubsuperscriptBox["\[Epsilon]", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "+", 
         SubscriptBox["\[Epsilon]", "1"], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "+", 
         SubscriptBox["\[Epsilon]", "1"], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "a", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "-", 
         SubscriptBox["\[Epsilon]", "1"]}], ")"}], " ", 
       SubsuperscriptBox["\[Epsilon]", "1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "-", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "-", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       SubsuperscriptBox["\[Epsilon]", "2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "+", 
         SubscriptBox["\[Epsilon]", "1"], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SubscriptBox["\[Epsilon]", "1"]}], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "+", 
         SubscriptBox["\[Epsilon]", "1"], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ")"}]}], "+", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", "a", " ", 
       SubscriptBox["\[Epsilon]", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "1"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "-", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "1"], "-", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       SubsuperscriptBox["\[Epsilon]", "2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "+", 
         SubscriptBox["\[Epsilon]", "1"], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "+", 
         SubscriptBox["\[Epsilon]", "1"], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "+", 
         SubscriptBox["\[Epsilon]", "1"], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ")"}]}], "-", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"12", " ", "a", " ", 
       SubscriptBox["\[Epsilon]", "1"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "1"], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "a"}], "-", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[Epsilon]", "1"], "-", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       SubsuperscriptBox["\[Epsilon]", "2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "+", 
         SubscriptBox["\[Epsilon]", "1"], "+", 
         SubscriptBox["\[Epsilon]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "+", 
         SubscriptBox["\[Epsilon]", "1"], "+", 
         RowBox[{"2", " ", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "a"}], "+", 
         SubscriptBox["\[Epsilon]", "1"], "+", 
         RowBox[{"3", " ", 
          SubscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], ")"}]}]}], 
   ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Kac", "[", "k", "]"}], "//", "MatrixForm"}], " ", "//", 
  "Simplify"}]], "Input"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"c", "+", 
         RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{"10", " ", "\[CapitalDelta]"}], 
      RowBox[{"24", " ", "\[CapitalDelta]"}]},
     {
      RowBox[{"10", " ", "\[CapitalDelta]"}], 
      RowBox[{"\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", "c", "+", 
         RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{"12", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}]},
     {
      RowBox[{"24", " ", "\[CapitalDelta]"}], 
      RowBox[{"12", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{"24", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cft", "=", 
  RowBox[{"ww", "[", "k", "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"16", " ", "c", " ", "\[CapitalDelta]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["c", "2"], " ", "\[CapitalDelta]"}], "-", 
      RowBox[{"52", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
      RowBox[{"22", " ", "c", " ", 
       SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
      RowBox[{"48", " ", 
       SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
    SuperscriptBox["\[Lambda]\[Lambda]", "3"]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"96", " ", "c", " ", 
     SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["c", "2"], " ", 
     SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
    RowBox[{"960", " ", 
     SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
    RowBox[{"624", " ", "c", " ", 
     SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["c", "2"], " ", 
     SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
    RowBox[{"4896", " ", 
     SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
    RowBox[{"240", " ", "c", " ", 
     SuperscriptBox["\[CapitalDelta]", "4"]}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["c", "2"], " ", 
     SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
    RowBox[{"6816", " ", 
     SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
    RowBox[{"1056", " ", "c", " ", 
     SuperscriptBox["\[CapitalDelta]", "5"]}], "+", 
    RowBox[{"2304", " ", 
     SuperscriptBox["\[CapitalDelta]", "6"]}]}], ")"}]}]], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"gauge", "-", 
   RowBox[{"(", 
    RowBox[{"cft", "/.", "dic"}], ")"}]}], "//", "FullSimplify"}]], "Input"],

Cell[BoxData["0"], "Output"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{689, 741},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
ShowSelection->True,
TrackCellChangeTimes->False,
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 201, 5, 89, "Section"],
Cell[CellGroupData[{
Cell[771, 29, 22, 0, 37, "Section"],
Cell[CellGroupData[{
Cell[818, 33, 99, 2, 24, "Subsubsection"],
Cell[920, 37, 97, 3, 27, "Input"],
Cell[1020, 42, 192, 6, 27, "Input"],
Cell[1215, 50, 285, 9, 27, "Input"],
Cell[1503, 61, 192, 6, 27, "Input"],
Cell[1698, 69, 285, 9, 27, "Input"],
Cell[1986, 80, 747, 23, 43, "Input"],
Cell[2736, 105, 988, 31, 43, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3761, 141, 37, 0, 24, "Subsubsection"],
Cell[3801, 143, 910, 27, 73, "Input"],
Cell[4714, 172, 147, 4, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4898, 181, 180, 3, 37, "Subsubsection"],
Cell[5081, 186, 519, 15, 43, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5649, 207, 67, 0, 67, "Section"],
Cell[5719, 209, 555, 17, 43, "Input"],
Cell[6277, 228, 147, 5, 27, "Input"],
Cell[6427, 235, 303, 9, 27, "Input"],
Cell[CellGroupData[{
Cell[6755, 248, 44, 0, 24, "Subsubsection"],
Cell[6802, 250, 237, 8, 27, "Input"],
Cell[7042, 260, 284, 10, 27, "Input"],
Cell[7329, 272, 693, 22, 43, "Input"],
Cell[8025, 296, 459, 14, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8521, 315, 50, 0, 24, "Subsubsection"],
Cell[8574, 317, 791, 23, 43, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9402, 345, 64, 0, 24, "Subsubsection"],
Cell[9469, 347, 638, 19, 58, "Input"],
Cell[10110, 368, 681, 19, 103, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10828, 392, 49, 0, 24, "Subsubsection"],
Cell[10880, 394, 604, 18, 27, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11533, 418, 29, 0, 67, "Section"],
Cell[11565, 420, 364, 12, 27, "Input"],
Cell[CellGroupData[{
Cell[11954, 436, 738, 23, 27, "Input"],
Cell[12695, 461, 1180, 36, 54, "Output"]
}, Open  ]],
Cell[13890, 500, 67, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[13982, 506, 84, 2, 27, "Input"],
Cell[14069, 510, 756, 22, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14862, 537, 80, 2, 27, "Input"],
Cell[14945, 541, 102, 2, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15084, 548, 142, 4, 27, "Input"],
Cell[15229, 554, 28, 0, 27, "Output"]
}, Open  ]],
Cell[15272, 557, 67, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[15364, 563, 84, 2, 27, "Input"],
Cell[15451, 567, 4284, 126, 222, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19772, 698, 124, 4, 27, "Input"],
Cell[19899, 704, 973, 28, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20909, 737, 80, 2, 27, "Input"],
Cell[20992, 741, 521, 15, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21550, 761, 142, 4, 27, "Input"],
Cell[21695, 767, 28, 0, 27, "Output"]
}, Open  ]],
Cell[21738, 770, 67, 2, 27, "Input"],
Cell[CellGroupData[{
Cell[21830, 776, 84, 2, 27, "Input"],
Cell[21917, 780, 13837, 402, 380, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35791, 1187, 129, 4, 27, "Input"],
Cell[35923, 1193, 1610, 44, 77, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37570, 1242, 80, 2, 27, "Input"],
Cell[37653, 1246, 1613, 42, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39303, 1293, 142, 4, 27, "Input"],
Cell[39448, 1299, 28, 0, 27, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/comparison-su3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     57348,       1798]
NotebookOptionsPosition[     51869,       1621]
NotebookOutlinePosition[     52245,       1638]
CellTagsIndexPosition[     52202,       1635]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Comparison of the norm of the coherent state of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["W", "3"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " algebra and the instanton partition function of SU(3).  See Taki-kun\
\[CloseCurlyQuote]s paper ",
 ButtonBox["0912.4789",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/0912.4789"], None},
  ButtonNote->"http://arxiv.org/abs/0912.4789"],
 " for basics."
}], "Section",
 CellChangeTimes->{{3.522979454588492*^9, 3.522979455963007*^9}, {
  3.523449830991474*^9, 3.5234498585839653`*^9}, {3.523449895006894*^9, 
  3.5234499699938507`*^9}}],

Cell[CellGroupData[{

Cell["Instanton.", "Section",
 CellChangeTimes->{{3.522979454588492*^9, 3.522979455963007*^9}}],

Cell[CellGroupData[{

Cell["\<\
dual (or transposed) partition.\
\>", "Subsubsection",
 CellChangeTimes->{
  3.522979145559103*^9, {3.523448450385412*^9, 3.523448459023611*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"DualPartition", "[", "l_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"Select", "[", 
        RowBox[{"l", ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"#", ">=", "i"}], ")"}], "&"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"l", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{3.522979145558105*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DualPartition", "[", 
    RowBox[{"{", "}"}], "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.522979145558404*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"get", "[", 
   RowBox[{"Y_", ",", "i_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"i", ">", 
     RowBox[{"Length", "[", "Y", "]"}]}], ",", "0", ",", 
    RowBox[{"Y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.5229791455588284`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"YoungTuples", "[", 
   RowBox[{"1", ",", "tot_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", "#", "}"}], "&"}], " ", "/@", 
   RowBox[{"IntegerPartitions", "[", "tot", "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"YoungTuples", "[", 
   RowBox[{"n_", ",", "tot_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"YoungTuples", "[", 
    RowBox[{"n", ",", "tot"}], "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", " ", 
        RowBox[{
         RowBox[{"Outer", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Prepend", "[", 
             RowBox[{"#2", ",", "#1"}], "]"}], "&"}], ",", 
           RowBox[{"IntegerPartitions", "[", "r", "]"}], ",", 
           RowBox[{"YoungTuples", "[", 
            RowBox[{
             RowBox[{"n", "-", "1"}], ",", 
             RowBox[{"tot", "-", "r"}]}], "]"}], ",", "1", ",", "1"}], "]"}], 
         ",", "1"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0", ",", "tot"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["arm and leg lengths", "Subsubsection",
 CellChangeTimes->{3.522979145559103*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"arm", "[", 
   RowBox[{"Y_", ",", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"get", "[", 
    RowBox[{"Y", ",", "i"}], "]"}], "-", "j"}]}]], "Input",
 CellChangeTimes->{3.522979145559595*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"leg", "[", 
   RowBox[{"Y_", ",", 
    RowBox[{"{", 
     RowBox[{"i_", ",", "j_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"get", "[", 
    RowBox[{
     RowBox[{"DualPartition", "[", "Y", "]"}], ",", "j"}], "]"}], "-", 
   "i"}]}]], "Input",
 CellChangeTimes->{3.522979145560052*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"boxes", "[", "Y_", "]"}], ":=", 
  RowBox[{"Join", "@@", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"i", ",", "j"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", "j"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{
           "Y", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}], 
          "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "Y", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{3.522979145560608*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"e", "[", 
   RowBox[{"a_", ",", "Y1_", ",", "Y2_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"a", "-", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "1"], "  ", 
    RowBox[{"leg", "[", 
     RowBox[{"Y2", ",", "s"}], "]"}]}], " ", "+", " ", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"arm", "[", 
       RowBox[{"Y1", ",", "s"}], "]"}], "+", "1"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{3.5229791455611267`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contribution of a W-boson", "Subsubsection",
 CellChangeTimes->{3.522979145561356*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"fromWone", "[", 
   RowBox[{"a_", ",", "b_", ",", "Y1_", ",", "Y2_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{"Times", " ", "@@", " ", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{
           RowBox[{"a", "-", "b"}], ",", "Y1", ",", "Y2", ",", "#"}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           SubscriptBox["\[Epsilon]", "1"], "+", 
           SubscriptBox["\[Epsilon]", "2"], "-", 
           RowBox[{"e", "[", 
            RowBox[{
             RowBox[{"a", "-", "b"}], ",", "Y1", ",", "Y2", ",", "#"}], 
            "]"}]}], ")"}]}], ")"}], "&"}], "/@", " ", 
      RowBox[{"boxes", "[", "Y1", "]"}]}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.522979145562091*^9, 3.522979177240409*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SUNdenom", "[", 
   RowBox[{"as_", ",", "ys_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"n", "=", 
       RowBox[{"Length", "[", "as", "]"}]}], ",", "i", ",", "j"}], "}"}], ",", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"fromWone", "[", 
       RowBox[{
        RowBox[{"as", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{"as", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{"ys", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
        ",", 
        RowBox[{
        "ys", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}]}], "]"}],
       ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "n"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.522979196337222*^9, 3.522979270652987*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pure", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Plus", " ", "@@", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"SUNdenom", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             SubscriptBox["a", "1"], ",", 
             SubscriptBox["a", "2"], ",", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["a", "1"]}], "-", 
              SubscriptBox["a", "2"]}]}], "}"}], ",", "#"}], "]"}]}], "&"}], 
       " ", "/@", " ", 
       RowBox[{"YoungTuples", "[", 
        RowBox[{"3", ",", "i"}], "]"}]}], ")"}]}], ")"}], 
   RowBox[{"q", "^", 
    RowBox[{"(", "i", ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.52297934852204*^9, 3.522979383505601*^9}, {
  3.522984870988955*^9, 3.522984875869307*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["W3", "Section",
 CellChangeTimes->{{3.522979477644232*^9, 3.522979478546978*^9}}],

Cell[CellGroupData[{

Cell["\<\
com[ , ] defines the commutator.\
\>", "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.523448524607111*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"com", "[", 
   RowBox[{
    RowBox[{"L", "[", "n_", "]"}], ",", 
    RowBox[{"L", "[", "m_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"n", "+", "m"}], "\[Equal]", "0"}], ",", 
     RowBox[{"c", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "^", "3"}], "-", "n"}], ")"}], "/", "12"}], " ", 
      RowBox[{"Id", "[", "]"}]}], ",", "0"}], "]"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"n", "-", "m"}], ")"}], 
    RowBox[{"L", "[", 
     RowBox[{"n", "+", "m"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.52297951720848*^9, 3.5229796145404873`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"com", "[", 
   RowBox[{
    RowBox[{"L", "[", "n_", "]"}], ",", 
    RowBox[{"W", "[", "m_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "n"}], "-", "m"}], ")"}], 
   RowBox[{"W", "[", 
    RowBox[{"n", "+", "m"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.52297961823145*^9, 3.5229796437536583`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"com", "[", 
   RowBox[{
    RowBox[{"W", "[", "m_", "]"}], ",", 
    RowBox[{"L", "[", "n_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "n"}], "-", "m"}], ")"}]}], 
   RowBox[{"W", "[", 
    RowBox[{"n", "+", "m"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.522979646227275*^9, 3.522979658817628*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
The definition of W[n] is  Sqrt[ (5c+22)/216 ] times the \
\[OpenCurlyDoubleQuote]normal\[CloseCurlyDoubleQuote] one. This definition is \
more natural from the point of view of the Miura transform\
\>", "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.5234485544472723`*^9}, {
   3.523448709677149*^9, 3.523448716427717*^9}, {3.5234487760047827`*^9, 
   3.5234487917783833`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"com", "[", 
   RowBox[{
    RowBox[{"W", "[", "n_", "]"}], ",", 
    RowBox[{"W", "[", "m_", "]"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "/", "48"}], ")"}], 
   RowBox[{"(", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", "c"}]}], ")"}], 
      RowBox[{"c", "/", 
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"5", "!"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", "^", "2"}], "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"n", "^", "2"}], "-", "4"}], ")"}], "n", " ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"n", "+", "m"}], "\[Equal]", "0"}], ",", "1", ",", "0"}], 
       "]"}], 
      RowBox[{"Id", "[", "]"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{"n", "-", "m"}], ")"}], 
      RowBox[{"\[CapitalLambda]", "[", 
       RowBox[{"n", "+", "m"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"22", "+", 
        RowBox[{"5", "c"}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{"n", "-", "m"}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "m", "+", "2"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "m", "+", "3"}], ")"}], "/", "15"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"n", "+", "2"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "+", "2"}], ")"}], "/", "6"}]}]}], ")"}], 
      RowBox[{"L", "[", 
       RowBox[{"n", "+", "m"}], "]"}]}]}], " ", ")"}]}]}]], "Input",
 CellChangeTimes->{{3.522979665514744*^9, 3.522979793057932*^9}, {
  3.52298196941885*^9, 3.5229819787851467`*^9}, {3.522986109586801*^9, 
  3.522986110656217*^9}, {3.5229862126455183`*^9, 3.522986214997246*^9}, {
  3.52299320078013*^9, 3.522993201919635*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "m", "}"}], ",", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"L", "[", "m", "]"}], "**", 
         RowBox[{"L", "[", 
          RowBox[{"n", "-", "m"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"-", "10"}], ",", 
          RowBox[{"-", "2"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"L", "[", 
          RowBox[{"n", "-", "m"}], "]"}], "**", 
         RowBox[{"L", "[", "m", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"-", "1"}], ",", "10"}], "}"}]}], "]"}]}]}], "]"}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"3", "/", "10"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"n", "+", "2"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"n", "+", "3"}], ")"}], 
    RowBox[{"L", "[", "n", "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.522979989789172*^9, 3.522980004719469*^9}, {
  3.522980204274681*^9, 3.522980260241509*^9}, {3.5229804097505608`*^9, 
  3.5229805006941032`*^9}, {3.52298182289185*^9, 3.522981825322641*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Helper functions for the normal ordering. First, we classify operators into \
Cartans, annihilators and creators\
\>", "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.5234485544472723`*^9}, {
   3.523448709677149*^9, 3.523448716427717*^9}, {3.5234487760047827`*^9, 
   3.5234488308336897`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"cartanQ", "[", 
   RowBox[{"J_", "[", "n_", "]"}], "]"}], ":=", 
  RowBox[{"n", "\[Equal]", "0"}]}]], "Input",
 CellChangeTimes->{{3.522980563092391*^9, 3.52298057270378*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"annQ", "[", 
   RowBox[{"J_", "[", "n_", "]"}], "]"}], ":=", 
  RowBox[{"n", ">", "0"}]}]], "Input",
 CellChangeTimes->{{3.522980575454314*^9, 3.522980581060088*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"creQ", "[", 
   RowBox[{"J_", "[", "n_", "]"}], "]"}], ":=", 
  RowBox[{"n", "<", "0"}]}]], "Input",
 CellChangeTimes->{{3.522980575454314*^9, 3.522980586024269*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Assign lexicographic values to operators. We\[CloseCurlyQuote]ll reorder the \
operators accodring  this o[ ... ].\
\>", "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.5234485544472723`*^9}, {
   3.523448709677149*^9, 3.523448716427717*^9}, {3.5234487760047827`*^9, 
   3.52344886165877*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"o", "[", 
   RowBox[{"L", "[", "n_", "]"}], "]"}], ":=", 
  RowBox[{"1000", "n"}]}]], "Input",
 CellChangeTimes->{{3.522980590554181*^9, 3.5229806071192102`*^9}, 
   3.522981181393573*^9, {3.522984558923965*^9, 3.5229845814198437`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"o", "[", 
   RowBox[{"W", "[", "n_", "]"}], "]"}], ":=", "n"}]], "Input",
 CellChangeTimes->{{3.522980609524317*^9, 3.5229806137424192`*^9}, 
   3.522981180428266*^9, {3.522984560227436*^9, 3.522984580731867*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"o", "[", 
   RowBox[{"ket", "[", "]"}], "]"}], ":=", " ", "1000000000"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"o", "[", 
   RowBox[{"bra", "[", "]"}], "]"}], ":=", 
  RowBox[{"-", "1000000000"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Eigenvalue of the Cartan elements.\
\>", "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.5234485544472723`*^9}, {
   3.523448709677149*^9, 3.523448716427717*^9}, {3.5234487760047827`*^9, 
   3.523448873896778*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"value", "[", 
   RowBox[{"L", "[", "0", "]"}], "]"}], ":=", "\[CapitalDelta]"}]], "Input",
 CellChangeTimes->{{3.522981010125873*^9, 3.522981016484612*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"value", "[", 
   RowBox[{"W", "[", "0", "]"}], "]"}], ":=", "w"}]], "Input",
 CellChangeTimes->{{3.522981018067947*^9, 3.522981020699678*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Here follows the main reordering logic. It\[CloseCurlyQuote]s a \
straightforward implementation of what we do on paper.\
\>", "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.5234485544472723`*^9}, {
   3.523448709677149*^9, 3.523448716427717*^9}, {3.5234487760047827`*^9, 
   3.523448906144189*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"algQ", "[", "x_", "]"}], ":=", 
  RowBox[{"MatchQ", "[", 
   RowBox[{"x", ",", 
    RowBox[{
     RowBox[{"Id", "[", "]"}], "|", 
     RowBox[{"W", "[", "_", "]"}], "|", 
     RowBox[{"L", "[", "_", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.522981452859639*^9, 3.522981485968398*^9}, {
  3.522981874601995*^9, 3.522981874958891*^9}, {3.522984388819832*^9, 
  3.522984390581593*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{"a___", ",", 
    RowBox[{"Id", "[", "]"}], ",", "b___"}], "]"}], ":=", 
  RowBox[{"Q", "[", 
   RowBox[{"a", ",", "b"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"x___", ",", "a_", ",", 
     RowBox[{"ket", "[", "]"}]}], "]"}], "/;", 
   RowBox[{"annQ", "[", "a", "]"}]}], ":=", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"x___", ",", "a_", ",", 
     RowBox[{"ket", "[", "]"}]}], "]"}], "/;", 
   RowBox[{"cartanQ", "[", "a", "]"}]}], ":=", 
  RowBox[{
   RowBox[{"value", "[", "a", "]"}], " ", 
   RowBox[{"Q", "[", 
    RowBox[{"x", ",", 
     RowBox[{"ket", "[", "]"}]}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{
     RowBox[{"bra", "[", "]"}], ",", "a_", ",", "x___"}], "]"}], "/;", 
   RowBox[{"creQ", "[", "a", "]"}]}], ":=", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{
     RowBox[{"bra", "[", "]"}], ",", "a_", ",", "x___"}], "]"}], "/;", 
   RowBox[{"cartanQ", "[", "a", "]"}]}], ":=", 
  RowBox[{
   RowBox[{"value", "[", "a", "]"}], 
   RowBox[{"Q", "[", 
    RowBox[{
     RowBox[{"bra", "[", "]"}], ",", "x"}], "]"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Q", "[", 
   RowBox[{
    RowBox[{"bra", "[", "]"}], ",", 
    RowBox[{"ket", "[", "]"}]}], "]"}], ":=", "1"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Q", "[", 
    RowBox[{"x___", ",", "a_", ",", "b_", ",", "y___"}], "]"}], "/;", " ", 
   RowBox[{
    RowBox[{"o", "[", "a", "]"}], ">", 
    RowBox[{"o", "[", "b", "]"}]}]}], ":=", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", "x", "]"}], "**", 
    RowBox[{"com", "[", 
     RowBox[{"a", ",", "b"}], "]"}], "**", 
    RowBox[{"Q", "[", "y", "]"}]}], " ", "+", 
   RowBox[{"Q", "[", 
    RowBox[{"x", ",", "b", ",", "a", ",", "y"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.5229809582269573`*^9, 3.522980973535733*^9}, {
  3.522981776883295*^9, 3.5229817785702477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Unprotect", "[", "NonCommutativeMultiply", "]"}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{
   RowBox[{"op_", " ", "**", " ", 
    RowBox[{"Q", "[", "x___", "]"}]}], "/;", 
   RowBox[{"algQ", "[", "op", "]"}]}], " ", ":=", " ", 
  RowBox[{"Q", "[", 
   RowBox[{"op", ",", "x"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Q", "[", "x___", "]"}], "**", "op_"}], "/;", 
   RowBox[{"algQ", "[", "op", "]"}]}], " ", ":=", " ", 
  RowBox[{"Q", "[", 
   RowBox[{"x", ",", "op"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"a_", "+", "b_"}], ")"}], " ", "**", " ", "c_"}], ":=", " ", 
  RowBox[{
   RowBox[{"a", "**", "c"}], " ", "+", " ", 
   RowBox[{"b", "**", "c"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{"a_", "**", 
   RowBox[{"(", 
    RowBox[{"b_", "+", "c_"}], ")"}]}], ":=", " ", 
  RowBox[{
   RowBox[{"a", "**", "b"}], " ", "+", " ", 
   RowBox[{"a", "**", "c"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{"a_", "**", 
   RowBox[{"(", 
    RowBox[{"b_", " ", 
     RowBox[{"Q", "[", "x___", "]"}]}], ")"}]}], " ", ":=", " ", 
  RowBox[{"b", " ", 
   RowBox[{"(", 
    RowBox[{"a", "**", 
     RowBox[{"Q", "[", "x", "]"}]}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"b_", " ", 
     RowBox[{"Q", "[", "x___", "]"}]}], ")"}], "**", "a_"}], " ", ":=", " ", 
  RowBox[{"b", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Q", "[", "x", "]"}], "**", "a"}], ")"}]}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"a_", " ", "b_"}], ")"}], "**", "c_"}], "  ", "/;", " ", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"a", ",", "Q"}], "]"}]}], ":=", " ", 
  RowBox[{"a", " ", 
   RowBox[{"(", 
    RowBox[{"b", "**", "c"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.522981576070158*^9, 3.522981632916963*^9}, {
  3.522981782729515*^9, 3.522981785777051*^9}}],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", " ", "/:", " ", 
  RowBox[{
   RowBox[{"a_", " ", "**", 
    RowBox[{"(", 
     RowBox[{"b_", " ", "c_"}], ")"}]}], "  ", "/;", " ", 
   RowBox[{"FreeQ", "[", 
    RowBox[{"b", ",", "Q"}], "]"}]}], ":=", " ", 
  RowBox[{"b", " ", 
   RowBox[{"(", 
    RowBox[{"a", "**", "c"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.5229816191380777`*^9, 3.522981638221076*^9}, {
  3.522981789337535*^9, 3.522981791817175*^9}}],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", "/:", " ", 
  RowBox[{
   RowBox[{"Q", "[", "x___", "]"}], "**", 
   RowBox[{"Q", "[", "y___", "]"}]}], " ", ":=", " ", 
  RowBox[{"Q", "[", 
   RowBox[{"x", ",", "y"}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", "/:", " ", 
  RowBox[{"a_", "**", "0"}], " ", ":=", " ", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", "/:", " ", 
  RowBox[{"0", "**", "a_"}], " ", ":=", " ", "0"}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", "/:", " ", 
  RowBox[{
   RowBox[{"a_", " ", "**", " ", 
    RowBox[{"Id", "[", "]"}]}], "/;", " ", 
   RowBox[{"algQ", "[", "a", "]"}]}], ":=", " ", "a"}]], "Input"],

Cell[BoxData[
 RowBox[{"NonCommutativeMultiply", "/:", 
  RowBox[{
   RowBox[{
    RowBox[{"Id", "[", "]"}], " ", "**", "a_"}], "/;", " ", 
   RowBox[{"algQ", "[", "a", "]"}]}], ":=", " ", "a"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Protect", "[", "NonCommutativeMultiply", "]"}], ";"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Now we define basis vectors of the Verma module and its dual.\
\>", "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.5234485544472723`*^9}, {
   3.523448709677149*^9, 3.523448716427717*^9}, {3.5234487760047827`*^9, 
   3.523448906144189*^9}, {3.523449050781954*^9, 3.523449061957159*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bra", "[", 
   RowBox[{"{", 
    RowBox[{"Y1_", ",", "Y2_"}], "}"}], "]"}], ":=", 
  RowBox[{"Q", " ", "@@", " ", 
   RowBox[{"(", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"bra", "[", "]"}], "}"}], ",", 
      RowBox[{"W", "/@", " ", 
       RowBox[{"Reverse", "[", "Y2", "]"}]}], ",", 
      RowBox[{"L", "/@", 
       RowBox[{"Reverse", "[", "Y1", "]"}]}]}], "]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.522981207868136*^9, 3.5229812622472963`*^9}, {
  3.5229813290296*^9, 3.5229813363256893`*^9}, {3.52298136947684*^9, 
  3.522981371731834*^9}, {3.5229845677250223`*^9, 3.522984574841319*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ket", "[", 
   RowBox[{"{", 
    RowBox[{"Y1_", ",", "Y2_"}], "}"}], "]"}], ":=", 
  RowBox[{"Q", " ", "@@", " ", 
   RowBox[{"(", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"L", "/@", 
       RowBox[{"-", "Y1"}]}], ",", 
      RowBox[{"W", "/@", 
       RowBox[{"-", "Y2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"ket", "[", "]"}], "}"}]}], "]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.522981340224161*^9, 3.5229813996267967`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Shapovalov matrix.", "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.5234485544472723`*^9}, {
   3.523448709677149*^9, 3.523448716427717*^9}, {3.5234487760047827`*^9, 
   3.523448906144189*^9}, {3.523449050781954*^9, 3.523449069981276*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Shap", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Shap", "[", "n", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x", "=", 
        RowBox[{"YoungTuples", "[", 
         RowBox[{"2", ",", "n"}], "]"}]}], ",", "i", ",", "j"}], "}"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bra", "[", 
           RowBox[{
           "x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], "]"}],
           "**", 
          RowBox[{"ket", "[", 
           RowBox[{
           "x", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
           "]"}]}], ")"}], "//", "Expand"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "x", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.522984421652409*^9, 3.522984475200091*^9}, {
  3.5229863830782824`*^9, 3.522986388133561*^9}, {3.522992790733027*^9, 
  3.522992792660707*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The vector ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["W", 
         RowBox[{"-", "1"}]], 
        SubscriptBox["W", 
         RowBox[{"-", "1"}]]}], "..."}], 
      SubscriptBox["W", 
       RowBox[{"-", "1"}]]}], "|", "\[CapitalDelta]"}], ",", 
    RowBox[{"w", ">", " ", 
     RowBox[{"happen", " ", "to", " ", "live"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " at this position in our convention."
}], "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.5234485544472723`*^9}, {
   3.523448709677149*^9, 3.523448716427717*^9}, {3.5234487760047827`*^9, 
   3.523448906144189*^9}, {3.523449050781954*^9, 3.523449122116336*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"pos", "[", "n_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"pos", "[", "n", "]"}], "=", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Position", "[", 
       RowBox[{
        RowBox[{"YoungTuples", "[", 
         RowBox[{"2", ",", "n"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"Table", "[", 
           RowBox[{"1", ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], "}"}]}], 
       "]"}], "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
     "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "*)"}], 
   RowBox[{"Length", "[", 
    RowBox[{"IntegerPartitions", "[", "n", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.522984598224579*^9, 3.522984681920856*^9}, {
  3.5229859214741077`*^9, 3.52298592253579*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
So this is the contribution from grade n, in the naive implementation.\
\>", "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.5234485544472723`*^9}, {
   3.523448709677149*^9, 3.523448716427717*^9}, {3.5234487760047827`*^9, 
   3.523448906144189*^9}, {3.523449050781954*^9, 3.523449149907548*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ww", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Inverse", "[", 
    RowBox[{"Shap", "[", "n", "]"}], "]"}], "\[LeftDoubleBracket]", 
   RowBox[{
    RowBox[{"pos", "[", "n", "]"}], ",", 
    RowBox[{"pos", "[", "n", "]"}]}], "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.5229847047868853`*^9, 3.522984716591504*^9}, {
   3.522984890099382*^9, 3.522984893035811*^9}, 3.522985982871484*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["But this is slightly faster.", "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.5234485544472723`*^9}, {
   3.523448709677149*^9, 3.523448716427717*^9}, {3.5234487760047827`*^9, 
   3.523448906144189*^9}, {3.523449050781954*^9, 3.523449156547658*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"vec", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"YoungTuples", "[", 
         RowBox[{"2", ",", "n"}], "]"}], "]"}]}], ",", "i"}], "}"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"i", "\[Equal]", 
         RowBox[{"pos", "[", "n", "]"}]}], ",", "1", ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "x"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.5229858684616137`*^9, 3.5229859342802477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ww", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"LinearSolve", "[", 
     RowBox[{
      RowBox[{"Shap", "[", "n", "]"}], ",", 
      RowBox[{"vec", "[", "n", "]"}]}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"pos", "[", "n", "]"}], "\[RightDoubleBracket]"}], 
   RowBox[{"\[Lambda]\[Lambda]", "^", "n"}]}]}]], "Input",
 CellChangeTimes->{{3.5229858612377462`*^9, 3.522985862223366*^9}, {
  3.522985946181437*^9, 3.522985984158917*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
But it\[CloseCurlyQuote]s impossible to carry out in general; here we can \
substitute numerical values before taking the inverse.\
\>", "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.5234485544472723`*^9}, {
   3.523448709677149*^9, 3.523448716427717*^9}, {3.5234487760047827`*^9, 
   3.523448906144189*^9}, {3.523449050781954*^9, 3.523449203842822*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ww", "[", 
   RowBox[{"n_", ",", "rep_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"LinearSolve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Shap", "[", "n", "]"}], "/.", "dic"}], "/.", "rep"}], ",", 
     RowBox[{"vec", "[", "n", "]"}]}], "]"}], "\[LeftDoubleBracket]", 
   RowBox[{"pos", "[", "n", "]"}], "\[RightDoubleBracket]"}]}]], "Input",
 CellChangeTimes->{{3.522992532329445*^9, 3.5229925417131166`*^9}, {
   3.522992709709229*^9, 3.522992710300733*^9}, {3.522992771739698*^9, 
   3.5229927724077682`*^9}, 3.522993371819962*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison", "Section",
 CellChangeTimes->{{3.522979477644232*^9, 3.522979478546978*^9}, {
  3.523449226508389*^9, 3.523449227738446*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "Dictionary. We fix the rescaling of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Epsilon]", 
      RowBox[{"1", ",", "2"}]], " ", "and", " ", 
     SubscriptBox["a", 
      RowBox[{"1", ",", "2"}]], "  ", "by", " ", "demanding", " ", 
     SubscriptBox["\[Epsilon]", "1"], 
     SubscriptBox["\[Epsilon]", "2"]}], "=", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm"]
}], "Subsubsection",
 CellChangeTimes->{
  3.522979145561356*^9, {3.523448511039065*^9, 3.5234485544472723`*^9}, {
   3.523448709677149*^9, 3.523448716427717*^9}, {3.5234487760047827`*^9, 
   3.523448906144189*^9}, {3.523449050781954*^9, 3.523449203842822*^9}, {
   3.523449289609419*^9, 3.523449315083199*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["\[Epsilon]", "1"], "=", "b"}], ";", 
  RowBox[{
   SubscriptBox["\[Epsilon]", "2"], "=", 
   RowBox[{"1", "/", "b"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5229896739864187`*^9, 3.5229896834069653`*^9}}],

Cell[BoxData[
 RowBox[{"dic", ":=", " ", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"c", "\[Rule]", " ", 
     RowBox[{"2", "+", 
      RowBox[{"24", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"b", "+", 
          RowBox[{"1", "/", "b"}]}], ")"}], "^", "2"}]}]}]}], ",", 
    RowBox[{"\[CapitalDelta]", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["a", "1"], "^", "2"}]}], "-", 
      RowBox[{
       SubscriptBox["a", "1"], 
       SubscriptBox["a", "2"]}], "-", 
      RowBox[{
       SubscriptBox["a", "2"], "^", "2"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"b", "+", 
         RowBox[{"1", "/", "b"}]}], ")"}], "^", "2"}]}]}], ",", 
    RowBox[{"w", "\[Rule]", " ", 
     RowBox[{"I", "  ", 
      SubscriptBox["a", "1"], 
      SubscriptBox["a", "2"], 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["a", "1"], "+", 
        SubscriptBox["a", "2"]}], ")"}]}]}], ",", 
    RowBox[{"\[Lambda]\[Lambda]", "\[Rule]", " ", "q"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.522984784820425*^9, 3.522984821940917*^9}, {
  3.52298492381878*^9, 3.522985047096979*^9}, {3.522985436310498*^9, 
  3.5229854569739723`*^9}, {3.522985495491869*^9, 3.5229855131020927`*^9}, {
  3.522985556011962*^9, 3.5229856315861883`*^9}, {3.522986121158293*^9, 
  3.522986122965494*^9}, {3.522986159940825*^9, 3.522986183314734*^9}, {
  3.522986219585888*^9, 3.52298622207985*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.523449277923953*^9, 3.523449282638818*^9}, {
  3.523449320717607*^9, 3.523449321509159*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Shap", "[", "k", "]"}], "//", "Simplify"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.523449343815947*^9, 3.5234493534022408`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "48"], " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "c", "+", 
         RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{"3", " ", "w"}]},
     {
      RowBox[{"3", " ", "w"}], 
      RowBox[{"2", " ", "\[CapitalDelta]"}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.523509529179594*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cft", "=", 
  RowBox[{"ww", "[", "k", "]"}]}]], "Input",
 CellChangeTimes->{{3.5229855382293873`*^9, 3.522985543656499*^9}, {
   3.5229856478060837`*^9, 3.5229856729403973`*^9}, {3.5229861259134073`*^9, 
   3.522986157496127*^9}, 3.522986230262373*^9, {3.52298626333568*^9, 
   3.522986263427472*^9}, {3.522989540946015*^9, 3.5229895502988653`*^9}, {
   3.522990290161948*^9, 3.5229902944463387`*^9}, {3.5229930471873503`*^9, 
   3.52299306464154*^9}, {3.523449263051546*^9, 3.523449263875671*^9}, {
   3.5234493246428833`*^9, 3.523449325090663*^9}, 3.52344936692197*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"48", " ", "\[CapitalDelta]", " ", "\[Lambda]\[Lambda]"}], 
  RowBox[{
   RowBox[{
    RowBox[{"-", "216"}], " ", 
    SuperscriptBox["w", "2"]}], "+", 
   RowBox[{"2", " ", 
    SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
   RowBox[{"c", " ", 
    SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
   RowBox[{"32", " ", 
    SuperscriptBox["\[CapitalDelta]", "3"]}]}]]], "Output",
 CellChangeTimes->{3.523509529218897*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gauge", "=", 
  RowBox[{"pure", "[", "k", "]"}]}]], "Input",
 CellChangeTimes->{{3.522984798735773*^9, 3.522984799779594*^9}, {
  3.522985063661559*^9, 3.522985068852879*^9}, {3.522985650323955*^9, 
  3.5229856757147923`*^9}, {3.522986166896001*^9, 3.522986166983637*^9}, {
  3.52298623291035*^9, 3.522986233013762*^9}, {3.522986265523685*^9, 
  3.522986265627039*^9}, {3.522989544922553*^9, 3.522989552698021*^9}, {
  3.522990292086626*^9, 3.522990295991037*^9}, {3.522993049650661*^9, 
  3.522993067314473*^9}, {3.5234492666193867`*^9, 3.523449267186721*^9}, {
  3.523449357473967*^9, 3.5234493577218523`*^9}}],

Cell[BoxData[
 RowBox[{"q", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SubscriptBox["a", "1"]}], "-", 
        SubscriptBox["a", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "b"], "+", "b", "+", 
        SubscriptBox["a", "1"], "-", 
        SubscriptBox["a", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["a", "1"]}], "+", 
        SubscriptBox["a", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "b"], "+", "b", "+", 
        RowBox[{"2", " ", 
         SubscriptBox["a", "1"]}], "+", 
        SubscriptBox["a", "2"]}], ")"}]}]], "+", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "b"], "+", "b", "-", 
        SubscriptBox["a", "1"], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["a", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "b"], "+", "b", "-", 
        RowBox[{"2", " ", 
         SubscriptBox["a", "1"]}], "-", 
        SubscriptBox["a", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["a", "1"]}], "+", 
        SubscriptBox["a", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["a", "1"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["a", "2"]}]}], ")"}]}]], "+", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["a", "1"]}], "-", 
        RowBox[{"2", " ", 
         SubscriptBox["a", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["a", "1"], "-", 
        SubscriptBox["a", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "b"], "+", "b", "-", 
        SubscriptBox["a", "1"], "+", 
        SubscriptBox["a", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "b"], "+", "b", "+", 
        SubscriptBox["a", "1"], "+", 
        RowBox[{"2", " ", 
         SubscriptBox["a", "2"]}]}], ")"}]}]]}], ")"}]}]], "Output",
 CellChangeTimes->{3.523509529268326*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gauge", "-", "cft"}], "/.", "dic"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.5229856358997297`*^9, 3.522985638429408*^9}, {
  3.5229861766877613`*^9, 3.52298617692794*^9}, {3.5229862561257277`*^9, 
  3.52298625670888*^9}, {3.523449374065597*^9, 3.52344938110577*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.522985641067829*^9, 3.522985665072804*^9}, {
   3.522986171227291*^9, 3.5229861853613377`*^9}, {3.5229862248700323`*^9, 
   3.522986257965434*^9}, {3.522989535859582*^9, 3.522989555270774*^9}, 
   3.522989592458345*^9, 3.522989700297323*^9, 3.522990329356572*^9, {
   3.5229930518287697`*^9, 3.522993069923092*^9}, 3.522993306469665*^9, 
   3.523449381754451*^9, 3.5235095293186007`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "2"}], ";"}]], "Input",
 CellChangeTimes->{{3.523449277923953*^9, 3.523449282638818*^9}, {
  3.523449320717607*^9, 3.523449321509159*^9}, {3.523449389881872*^9, 
  3.523449389984787*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Shap", "[", "k", "]"}], "//", "Simplify"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.523449343815947*^9, 3.5234493534022408`*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "6"], " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "c", "+", 
         RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "8"], " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"14", "+", "c", "+", 
         RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "12"], " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "c", "+", 
         RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{"6", " ", "w"}], 
      RowBox[{"12", " ", "w"}]},
     {
      RowBox[{
       FractionBox["1", "8"], " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"14", "+", "c", "+", 
         RowBox[{"48", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      FractionBox[
       RowBox[{
        RowBox[{"27648", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], "-", 
           RowBox[{"4", " ", "c", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{"26", " ", "\[CapitalDelta]"}], "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"17", "+", 
              RowBox[{"306", " ", "\[CapitalDelta]"}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"512", " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}]}]}], 
          ")"}]}]}], "2304"], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "c", "-", 
         RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "48"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "c", "-", 
         RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       "\[CapitalDelta]"}], 
      RowBox[{
       RowBox[{"18", " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "c", "+", 
          RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}]}]}]},
     {
      RowBox[{
       FractionBox["1", "12"], " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "c", "+", 
         RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "16"]}], " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "c", "-", 
         RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"216", " ", 
          SuperscriptBox["w", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "c", "-", 
            RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}]}]}], ")"}]}], 
      RowBox[{"9", " ", "w"}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"w", "+", 
         RowBox[{"2", " ", "w", " ", "\[CapitalDelta]"}]}], ")"}]}]},
     {
      RowBox[{"6", " ", "w"}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "48"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "c", "-", 
         RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
       "\[CapitalDelta]"}], 
      RowBox[{"9", " ", "w"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"c", "+", 
         RowBox[{"8", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{"6", " ", "\[CapitalDelta]"}]},
     {
      RowBox[{"12", " ", "w"}], 
      RowBox[{
       RowBox[{"18", " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", "\[CapitalDelta]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", "c", "+", 
          RowBox[{"32", " ", "\[CapitalDelta]"}]}], ")"}]}]}], 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"w", "+", 
         RowBox[{"2", " ", "w", " ", "\[CapitalDelta]"}]}], ")"}]}], 
      RowBox[{"6", " ", "\[CapitalDelta]"}], 
      RowBox[{"4", " ", "\[CapitalDelta]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.523509529620604*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"cft", "=", 
  RowBox[{"ww", "[", "k", "]"}]}]], "Input",
 CellChangeTimes->{{3.5229855382293873`*^9, 3.522985543656499*^9}, {
   3.5229856478060837`*^9, 3.5229856729403973`*^9}, {3.5229861259134073`*^9, 
   3.522986157496127*^9}, 3.522986230262373*^9, {3.52298626333568*^9, 
   3.522986263427472*^9}, {3.522989540946015*^9, 3.5229895502988653`*^9}, {
   3.522990290161948*^9, 3.5229902944463387`*^9}, {3.5229930471873503`*^9, 
   3.52299306464154*^9}, {3.523449263051546*^9, 3.523449263875671*^9}, {
   3.5234493246428833`*^9, 3.523449325090663*^9}, 3.52344936692197*^9}],

Cell[BoxData[
 RowBox[{"gauge", "=", 
  RowBox[{"pure", "[", "k", "]"}]}]], "Input",
 CellChangeTimes->{{3.522984798735773*^9, 3.522984799779594*^9}, {
  3.522985063661559*^9, 3.522985068852879*^9}, {3.522985650323955*^9, 
  3.5229856757147923`*^9}, {3.522986166896001*^9, 3.522986166983637*^9}, {
  3.52298623291035*^9, 3.522986233013762*^9}, {3.522986265523685*^9, 
  3.522986265627039*^9}, {3.522989544922553*^9, 3.522989552698021*^9}, {
  3.522990292086626*^9, 3.522990295991037*^9}, {3.522993049650661*^9, 
  3.522993067314473*^9}, {3.5234492666193867`*^9, 3.523449267186721*^9}, {
  3.523449357473967*^9, 3.5234493577218523`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gauge", "-", "cft"}], "/.", "dic"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.5229856358997297`*^9, 3.522985638429408*^9}, {
  3.5229861766877613`*^9, 3.52298617692794*^9}, {3.5229862561257277`*^9, 
  3.52298625670888*^9}, {3.523449374065597*^9, 3.52344938110577*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.522985641067829*^9, 3.522985665072804*^9}, {
   3.522986171227291*^9, 3.5229861853613377`*^9}, {3.5229862248700323`*^9, 
   3.522986257965434*^9}, {3.522989535859582*^9, 3.522989555270774*^9}, 
   3.522989592458345*^9, 3.522989700297323*^9, 3.522990329356572*^9, {
   3.5229930518287697`*^9, 3.522993069923092*^9}, 3.522993306469665*^9, {
   3.523449381754451*^9, 3.5234493993298073`*^9}, 3.5235095312914658`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"repl", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "1"], "\[Rule]", " ", 
     RowBox[{"Random", "[", 
      RowBox[{"Integer", ",", "200"}], "]"}]}], ",", 
    RowBox[{
     SubscriptBox["a", "2"], "\[Rule]", " ", 
     RowBox[{"Random", "[", 
      RowBox[{"Integer", ",", "200"}], "]"}]}], ",", 
    RowBox[{"b", "\[Rule]", " ", 
     RowBox[{"Random", "[", 
      RowBox[{"Integer", ",", "200"}], "]"}]}], ",", 
    RowBox[{"q", "\[Rule]", " ", "1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.522992412900235*^9, 3.522992450885003*^9}, 
   3.522993371817624*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["a", "1"], "\[Rule]", "173"}], ",", 
   RowBox[{
    SubscriptBox["a", "2"], "\[Rule]", "35"}], ",", 
   RowBox[{"b", "\[Rule]", "86"}], ",", 
   RowBox[{"q", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{3.523509531704583*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.52344941534499*^9, 3.523449415960705*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Shap", "[", "k", "]"}], "//", "Simplify"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.5234494088856487`*^9, 3.523449437288323*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cft", "=", 
  RowBox[{"ww", "[", 
   RowBox[{"k", ",", "repl"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.522992713867635*^9, 3.522992715866996*^9}, {
   3.522992768170079*^9, 3.522992771033722*^9}, {3.522992810816966*^9, 
   3.522992844599901*^9}, {3.522993028915352*^9, 3.52299302906678*^9}, 
   3.522993371821015*^9, {3.5234494425118*^9, 3.523449444991742*^9}}],

Cell[BoxData[
 RowBox[{"67747070409147417921944133715507342558615022593956399162432267180433\
94556842768939836672", "/", 
  "403731037621763509895396321750189568188389267020267992783206896858570617664\
6441493866074374835606249802127651715625"}]], "Output",
 CellChangeTimes->{3.523509539533369*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gauge", "=", 
  RowBox[{
   RowBox[{"pure", "[", "3", "]"}], "/.", "repl"}]}]], "Input",
 CellChangeTimes->{{3.522992730818692*^9, 3.522992756810369*^9}, {
   3.522992813033185*^9, 3.522992819304453*^9}, {3.5229928497760344`*^9, 
   3.5229928515521927`*^9}, {3.522992950428175*^9, 3.5229929521638002`*^9}, 
   3.522993371823124*^9, {3.5234494500081673`*^9, 3.523449450527429*^9}}],

Cell[BoxData[
 RowBox[{"67747070409147417921944133715507342558615022593956399162432267180433\
94556842768939836672", "/", 
  "403731037621763509895396321750189568188389267020267992783206896858570617664\
6441493866074374835606249802127651715625"}]], "Output",
 CellChangeTimes->{3.523509539583971*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cft", "-", "gauge"}]], "Input",
 CellChangeTimes->{{3.523449457388085*^9, 3.523449458470562*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.523449464450079*^9, 3.52350953962777*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{751, 756},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (February 23, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 640, 17, 111, "Section"],
Cell[CellGroupData[{
Cell[1222, 41, 95, 1, 37, "Section"],
Cell[CellGroupData[{
Cell[1342, 46, 155, 4, 24, "Subsubsection"],
Cell[1500, 52, 599, 19, 27, "Input"],
Cell[2102, 73, 189, 6, 27, "Input"],
Cell[2294, 81, 347, 10, 27, "Input"],
Cell[2644, 93, 235, 7, 27, "Input"],
Cell[2882, 102, 899, 26, 88, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3818, 133, 86, 1, 24, "Subsubsection"],
Cell[3907, 136, 279, 9, 27, "Input"],
Cell[4189, 147, 326, 11, 27, "Input"],
Cell[4518, 160, 735, 23, 27, "Input"],
Cell[5256, 185, 503, 15, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5796, 205, 92, 1, 24, "Subsubsection"],
Cell[5891, 208, 846, 23, 43, "Input"],
Cell[6740, 233, 993, 28, 58, "Input"],
Cell[7736, 263, 869, 26, 27, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8654, 295, 87, 1, 67, "Section"],
Cell[CellGroupData[{
Cell[8766, 300, 156, 4, 24, "Subsubsection"],
Cell[8925, 306, 681, 22, 27, "Input"],
Cell[9609, 330, 375, 12, 27, "Input"],
Cell[9987, 344, 396, 13, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10420, 362, 427, 8, 37, "Subsubsection"],
Cell[10850, 372, 1965, 61, 58, "Input"],
Cell[12818, 435, 1258, 37, 43, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14113, 477, 342, 7, 24, "Subsubsection"],
Cell[14458, 486, 210, 5, 27, "Input"],
Cell[14671, 493, 201, 5, 27, "Input"],
Cell[14875, 500, 201, 5, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15113, 510, 341, 7, 24, "Subsubsection"],
Cell[15457, 519, 271, 6, 27, "Input"],
Cell[15731, 527, 248, 5, 27, "Input"],
Cell[15982, 534, 118, 3, 27, "Input"],
Cell[16103, 539, 131, 4, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16271, 548, 262, 6, 24, "Subsubsection"],
Cell[16536, 556, 191, 4, 27, "Input"],
Cell[16730, 562, 177, 4, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16944, 571, 348, 7, 24, "Subsubsection"],
Cell[17295, 580, 427, 11, 29, "Input"],
Cell[17725, 593, 196, 6, 27, "Input"],
Cell[17924, 601, 202, 6, 27, "Input"],
Cell[18129, 609, 343, 11, 27, "Input"],
Cell[18475, 622, 202, 6, 27, "Input"],
Cell[18680, 630, 338, 11, 27, "Input"],
Cell[19021, 643, 156, 5, 27, "Input"],
Cell[19180, 650, 626, 17, 27, "Input"],
Cell[19809, 669, 101, 2, 27, "Input"],
Cell[19913, 673, 282, 7, 27, "Input"],
Cell[20198, 682, 272, 7, 27, "Input"],
Cell[20473, 691, 266, 7, 27, "Input"],
Cell[20742, 700, 256, 7, 27, "Input"],
Cell[21001, 709, 315, 9, 27, "Input"],
Cell[21319, 720, 315, 9, 27, "Input"],
Cell[21637, 731, 457, 12, 27, "Input"],
Cell[22097, 745, 464, 12, 27, "Input"],
Cell[22564, 759, 237, 6, 27, "Input"],
Cell[22804, 767, 122, 2, 27, "Input"],
Cell[22929, 771, 122, 2, 27, "Input"],
Cell[23054, 775, 215, 5, 27, "Input"],
Cell[23272, 782, 205, 5, 27, "Input"],
Cell[23480, 789, 99, 2, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23616, 796, 335, 6, 24, "Subsubsection"],
Cell[23954, 804, 671, 17, 27, "Input"],
Cell[24628, 823, 489, 15, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25154, 843, 284, 4, 24, "Subsubsection"],
Cell[25441, 849, 1187, 34, 58, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26665, 888, 777, 23, 26, "Subsubsection"],
Cell[27445, 913, 895, 24, 43, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28377, 942, 344, 6, 24, "Subsubsection"],
Cell[28724, 950, 443, 10, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29204, 965, 294, 4, 24, "Subsubsection"],
Cell[29501, 971, 669, 20, 27, "Input"],
Cell[30173, 993, 491, 12, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30701, 1010, 404, 7, 24, "Subsubsection"],
Cell[31108, 1019, 589, 14, 27, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[31746, 1039, 144, 2, 67, "Section"],
Cell[CellGroupData[{
Cell[31915, 1045, 737, 18, 27, "Subsubsection"],
Cell[32655, 1065, 258, 7, 27, "Input"],
Cell[32916, 1074, 1441, 39, 43, "Input"],
Cell[34360, 1115, 182, 4, 27, "Input"],
Cell[CellGroupData[{
Cell[34567, 1123, 193, 5, 27, "Input"],
Cell[34763, 1130, 912, 26, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35712, 1161, 595, 9, 27, "Input"],
Cell[36310, 1172, 463, 13, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36810, 1190, 636, 10, 27, "Input"],
Cell[37449, 1202, 2285, 75, 171, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39771, 1282, 333, 7, 27, "Input"],
Cell[40107, 1291, 438, 6, 27, "Output"]
}, Open  ]],
Cell[40560, 1300, 231, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[40816, 1309, 193, 5, 27, "Input"],
Cell[41012, 1316, 5723, 164, 157, "Output"]
}, Open  ]],
Cell[46750, 1483, 595, 9, 27, "Input"],
Cell[47348, 1494, 636, 10, 27, "Input"],
Cell[CellGroupData[{
Cell[48009, 1508, 333, 7, 27, "Input"],
Cell[48345, 1517, 464, 6, 27, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48846, 1528, 618, 17, 43, "Input"],
Cell[49467, 1547, 307, 9, 27, "Output"]
}, Open  ]],
Cell[49789, 1559, 132, 3, 27, "Input"],
Cell[49924, 1564, 193, 5, 27, "Input"],
Cell[CellGroupData[{
Cell[50142, 1573, 388, 7, 27, "Input"],
Cell[50533, 1582, 300, 5, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50870, 1592, 404, 7, 27, "Input"],
Cell[51277, 1601, 300, 5, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51614, 1611, 121, 2, 27, "Input"],
Cell[51738, 1615, 91, 1, 27, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

